Primary Decompositions in Lorentz-Covariant Rings

An effective strategy for constructing compact representations of integral coefficients in scattering amplitudes is to make their singularity structure manifest. This is naturally achieved by treating them as elements of fraction fields of polynomial quotient rings, where poles correspond to algebraic vanishing loci. Simplification via partial fraction decomposition relies on exploiting the structure of the numerators and is governed, at least in a first approximation, by their behaviour on irreducible codimension-two varieties. These are identifiable through primary decompositions of the associated ideals. Despite the availability of general algorithms, primary decompositions remain computationally challenging and often require tailored strategies. In this work, we extend an approach based on ideal saturation, identify an issue related to the breaking of Lorentz covariance in the choice of ideal generators, and present a solution based on fitting ans\"atze in special kinematic limits. We also provide substantial improvements to an algorithm for the generation of numerical points in proximity of given varieties and to one for testing primality of unmixed ideals, both of which rely on a semi-numerical procedure for computing independent sets and variety dimensions. Finally, we present new codimension-two primary decompositions for five-point massless amplitudes at higher powers in the dimensional regulator, and for finite remainders with five-point one-mass kinematics, where a new spurious singular locus appears.

==> anc/test_primary_decompositions.py <==
#!/usr/bin/env python
# coding: utf-8

"""Ancillary verification script for the primary decompositions in the paper.

Run with:
    python test_primary_decompositions.py

The script terminates with an AssertionError if any check fails.
"""

import time


from lips.algebraic_geometry.covariant_ideal import LipsIdeal

# Five-point massless

print("\nFive-point massless")

S5 = LipsIdeal(5, []).ring
S5.variables = S5.variables[::-1]

I12 = LipsIdeal(S5, ('⟨1|2⟩', 'tr5_1234'))

P1 = LipsIdeal(S5, ('⟨1|2⟩', '⟨1|3⟩', '⟨2|3⟩', '[4|5]', ))
P2 = LipsIdeal(S5, ('|1⟩', ))
P3 = LipsIdeal(S5, ('⟨1|2⟩', '⟨1|3⟩', '⟨1|4⟩', '⟨1|5⟩', '⟨2|3⟩', '⟨2|4⟩', '⟨2|5⟩', '⟨3|4⟩', '⟨3|5⟩', '⟨4|5⟩', ))
Qx = LipsIdeal(S5, ('⟨1|2⟩', '⟨1|3⟩', '⟨1|4⟩', '⟨1|5⟩', '⟨2|3⟩', '⟨2|4⟩', '⟨2|5⟩', '⟨3|4⟩', '⟨3|5⟩', '⟨4|5⟩', ),
               momentum_conservation=False) ** 2 + LipsIdeal(S5, ('⟨1|2⟩', ))
P5 = LipsIdeal(S5, ('⟨1|2⟩', '[1|2]'))

print("  I12 decomposition, residual component and radical", flush=True)
_check_start = time.perf_counter()
assert I12 == P1 & P1('12543', False) & P1('12453', False) & P1('34512', True) & P2 & P2('21543', False) & P5 & Qx
assert I12 / (P1 & P1('12543', False) & P1('12453', False) & P1('34512', True) & P2 & P2('21543', False) & P5) == Qx
assert Qx.radical == P3
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  Qx primaryness", flush=True)
_check_start = time.perf_counter()
assert Qx.test_primality(verbose=False, seminumerical_dim_computation=True, astuple=True, timeout_fpoly=5, nbr_points=0,
                         projection_number=(1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1)) == (True, False)
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

I13 = LipsIdeal(S5, ('⟨1|2+3|1]', 'tr5_1234'))

Qs = [
    LipsIdeal(S5, ('⟨1|2⟩', '⟨1|3⟩', '⟨2|3⟩', '[4|5]', )),
    LipsIdeal(S5, ('[1|2]', '[1|3]', '[2|3]', '⟨4|5⟩', )),
    LipsIdeal(S5, ('⟨1|4⟩', '⟨1|5⟩', '⟨4|5⟩', '[2|3]', )),
    LipsIdeal(S5, ('[1|4]', '[1|5]', '[4|5]', '⟨2|3⟩', )),
    LipsIdeal(S5, ('⟨1|2⟩', '⟨1|3⟩', '⟨1|4⟩', '⟨1|5⟩', '⟨2|3⟩', '⟨2|4⟩', '⟨2|5⟩', '⟨3|4⟩', '⟨3|5⟩', '⟨4|5⟩',), momentum_conservation=False) ** 2 + LipsIdeal(5, ('⟨1|2+3|1]', )),
    LipsIdeal(S5, ('[1|2]', '[1|3]', '[1|4]', '[1|5]', '[2|3]', '[2|4]', '[2|5]', '[3|4]', '[3|5]', '[4|5]',), momentum_conservation=False) ** 2 + LipsIdeal(5, ('⟨1|2+3|1]', )),
    LipsIdeal(S5, ('|1⟩', )),
    LipsIdeal(S5, ('[1|', )),
    LipsIdeal(S5, (
        '⟨1|2+3|1]', 'tr5_1234',
        '⟨1|3⟩⟨1|4⟩⟨2|5⟩[2|3]+⟨1|2⟩⟨1|5⟩⟨4|5⟩[2|5]',
        '[1|3][1|4][2|5]⟨2|3⟩+[1|2][1|5][4|5]⟨2|5⟩',
        '⟨1|3⟩⟨1|5⟩⟨2|3⟩[3|5]-⟨1|2⟩⟨1|4⟩⟨3|5⟩[4|5]',
        '[1|3][1|5][2|3]⟨3|5⟩-[1|2][1|4][3|5]⟨4|5⟩',
        '⟨2|3⟩²[2|4][3|5]-⟨2|4⟩⟨3|5⟩[4|5]²',
        '[2|3]²⟨2|4⟩⟨3|5⟩-[2|4][3|5]⟨4|5⟩²',
        '|2]⟨1|2⟩²⟨1|5⟩⟨3|4⟩+|3]⟨1|3⟩²⟨1|5⟩⟨2|4⟩-|4]⟨1|2⟩⟨1|3⟩⟨1|4⟩⟨4|5⟩',
        '|2⟩[1|2]²[1|5][3|4]+|3⟩[1|3]²[1|5][2|4]-|4⟩[1|2][1|3][1|4][4|5]',))
]

Ps = [
    LipsIdeal(S5, ('⟨1|2⟩', '⟨1|3⟩', '⟨2|3⟩', '[4|5]', )),
    LipsIdeal(S5, ('[1|2]', '[1|3]', '[2|3]', '⟨4|5⟩', )),
    LipsIdeal(S5, ('⟨1|4⟩', '⟨1|5⟩', '⟨4|5⟩', '[2|3]', )),
    LipsIdeal(S5, ('[1|4]', '[1|5]', '[4|5]', '⟨2|3⟩', )),
    LipsIdeal(S5, ('⟨1|2⟩', '⟨1|3⟩', '⟨1|4⟩', '⟨1|5⟩', '⟨2|3⟩', '⟨2|4⟩', '⟨2|5⟩', '⟨3|4⟩', '⟨3|5⟩', '⟨4|5⟩',)),
    LipsIdeal(S5, ('[1|2]', '[1|3]', '[1|4]', '[1|5]', '[2|3]', '[2|4]', '[2|5]', '[3|4]', '[3|5]', '[4|5]',)),
    LipsIdeal(S5, ('|1⟩', )),
    LipsIdeal(S5, ('[1|', )),
]

print("  I13 decomposition", flush=True)
_check_start = time.perf_counter()
assert I13 == Qs[0] & Qs[1] & Qs[2] & Qs[3] & Qs[4] & Qs[5] & Qs[6] & Qs[7] & Qs[8]
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I13 residual component", flush=True)
_check_start = time.perf_counter()
assert I13 // LipsIdeal(5, ('⟨1|2⟩', )) // LipsIdeal(5, ('⟨4|5⟩', )) // LipsIdeal(5, ('[4|5]', )) / LipsIdeal(5, ('|1⟩', )) / LipsIdeal(5, ('[1|', )) == Qs[8]
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I13 non-radical component radical", flush=True)
_check_start = time.perf_counter()
assert Qs[4].radical == Ps[4]
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  P11 primality", flush=True)
_check_start = time.perf_counter()
assert Qs[8].test_primality(verbose=False, seminumerical_dim_computation=True, astuple=True, timeout_fpoly=5, nbr_points=0,
                            projection_number=(1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1)) == (True, True)
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

# Five-point one-mass

print("\nFive-point one-mass")

S6 = LipsIdeal(6, []).ring
S6.variables = S6.variables[::-1]

P1 = LipsIdeal(S6, ('⟨1|2⟩', '⟨1|3⟩', '⟨2|3⟩'))
P2 = LipsIdeal(S6, ('|1⟩', ))
P5 = LipsIdeal(S6, ('⟨1|2⟩', '[1|3]'))
P6 = LipsIdeal(S6, ('⟨1|2⟩', '[3|4]'))
P7 = LipsIdeal(S6, ('⟨1|2⟩', '⟨1|3+4|1]', '⟨2|3+4|1]'))
P8 = LipsIdeal(S6, ('⟨1|2⟩', '|1+2|3]', ))
P10 = LipsIdeal(S6, ('⟨1|2⟩', '⟨3|4+5|3]'))
P11 = LipsIdeal(S6, ('⟨1|2⟩', '⟨3|2+4|1]'))
P19 = LipsIdeal(S6, ('⟨1|2+3|1]', '⟨2|3+4|2]'))
P57 = LipsIdeal(S6, ('⟨1|2⟩',
                       '-1⟨2|3⟩⟨2|4⟩[1|4][2|3]-1⟨2|4⟩²[1|4][2|4]+1⟨2|3⟩⟨3|4⟩[1|3][3|4]',
                       '-1⟨1|3⟩⟨2|4⟩[1|4][2|3]-1⟨1|4⟩⟨2|4⟩[1|4][2|4]+1⟨1|3⟩⟨3|4⟩[1|3][3|4]', ))

P58 = LipsIdeal(S6, ('⟨1|2⟩', '|1⟩[1|4]⟨3|1+2|3]+|2⟩[2|4]⟨3|4⟩[3|4]', ))

P59 = LipsIdeal(S6, ('⟨1|2+3|1]', '⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3]',
                       '-1⟨1|2⟩⟨1|3⟩⟨2|3⟩[2|3]+1⟨1|3⟩²⟨2|4⟩[3|4]-1⟨1|2⟩²⟨3|4⟩[2|4]-2⟨1|2⟩⟨1|3⟩⟨3|4⟩[3|4]',
                       '-1⟨2|3⟩[1|2][1|3][2|3]-1⟨2|4⟩[1|2]²[3|4]+1⟨3|4⟩[1|3]²[2|4]-2⟨3|4⟩[1|2][1|3][3|4]'
                      ))

P60 = LipsIdeal(S6, ('⟨1|2+3|1]', '⟨4|2|5+6|1|4]-⟨2|3|5+6|1|2]', 
                       '(⟨1|2⟩⟨1|3⟩[2|3]s_234 + ⟨1|4⟩⟨1|2+3|4]s_24)',
                       '([1|2][1|3]⟨2|3⟩s_234 + [1|4][1|2+3|4⟩s_24)'))

P61 = LipsIdeal(S6, (
    '⟨1|2+3|1]', '⟨1|3|5+6|2|1]-⟨3|4|5+6|2|3]',
    '|1]⟨1|2⟩²⟨3|1+4|2]+⟨2|3⟩[3|4](⟨1|3⟩⟨1|4⟩|1]-⟨3|4⟩|2+3|1⟩)',
    '|1⟩[2|1]²⟨2|1+4|3]+[3|2]⟨4|3⟩([3|1][4|1]|1⟩+[4|3]|2+3|1])',  # c.c. of above
))

P62 = LipsIdeal(S6, ('⟨1|2+3|1]', '⟨4|1|5+6|2|4]-⟨1|3|5+6|2|1]',
                       '(s24-s12)⟨1|2⟩⟨1|3⟩[2|3]+s24⟨1|4⟩⟨1|2+3|4]+[2|3](⟨1|2⟩^2⟨3|4⟩[2|4]-⟨1|3⟩^2[3|4]⟨2|4⟩)',
                       '(s24-s12)[1|2][1|3]⟨2|3⟩+s24[1|4][1|2+3|4⟩+⟨2|3⟩([1|2]^2[3|4]⟨2|4⟩-[1|3]^2⟨3|4⟩[2|4])',
                      ))

P63 = LipsIdeal(S6, ('⟨1|(2+3)|1]', 
                           '⟨1|2|5+6|4|1]-⟨2|3|5+6|4|2]',
                           '|1]⟨1|2⟩⟨1|3⟩⟨4|5+6|4]+s24⟨2|3⟩(|2+3|1⟩)',
                           '|1⟩[1|2][1|3]⟨4|5+6|4]+s24[2|3](|2+3|1])',))

P64 = LipsIdeal(S6, ('⟨1|(2+3)|1]', '⟨2|1|5+6|4|2]-⟨1|3|5+6|4|1]',
                       '⟨1|2⟩⟨3|1⟩(s14+2s24)+⟨1|3⟩²⟨2|4⟩[3|4]-⟨1|2⟩²⟨3|4⟩[2|4]',
                       '[1|2][3|1](s14+2s24)+[1|3]²[2|4]⟨3|4⟩-[1|2]²[3|4]⟨2|4⟩',
                      ))

P65 = LipsIdeal(S6, ('⟨1|3+4|2]', '⟨1|3⟩[1|2+3|4⟩-⟨1|2⟩⟨3|4⟩[1|2]', 's23[1|2]+⟨3|4⟩[1|3][2|4]',))

P66 = LipsIdeal(S6, (
    '⟨1|3+4|2]', '⟨1|2|5+6|3|1]-⟨2|4|5+6|3|2]',
    '⟨4|1|2]⟨2|1+4|3]+s_23⟨4|1+2|3]',
    '⟨1|2⟩[1|3]s_134+⟨2|4⟩[3|4](s_14-s_23)'
))

P67 = LipsIdeal(S6, ('⟨1|3+4|2]', '|5+6|2]⟨2|4⟩[3|4]+|1|3](s_{23}-s_{14})',))

P68 = LipsIdeal(S6, ('⟨1|(3+4)|2]', '⟨4|1|5+6|3|4]-⟨1|2|5+6|3|1]', '[1|3][2|4]⟨2|1+4|2]+[1|4][2|3]⟨3|2+4|3]'))


P69 = LipsIdeal(S6, (
    's_123', '⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3]',
    '[1|(⟨2|1⟩⟨1|3⟩⟨3|2+4|3]+[4|3]⟨3|1⟩(⟨1|3⟩⟨4|2⟩+⟨2|1⟩⟨4|3⟩)+[4|2]⟨2|1⟩⟨2|1⟩⟨4|3⟩)+[2|([4|3]⟨1|3⟩⟨3|2⟩⟨4|2⟩ + ⟨2|1⟩⟨2|3⟩(s34+s23))+[3|⟨3|2⟩⟨3|4⟩⟨1|2+3|4]',
    '|1⟩([1|2][3|1]⟨3|2+4|3]+⟨3|4⟩[1|3]([3|1][2|4]+[1|2][3|4])+⟨2|4⟩[1|2][1|2][3|4])+|2⟩(⟨3|4⟩[3|1][2|3][2|4] + [1|2][3|2](s34+s23))+|3⟩[2|3][4|3][1|2+3|4⟩'
))

I1 = LipsIdeal(S6, ('⟨1|2⟩', '⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3]'))
I2 = LipsIdeal(S6, ('⟨1|2⟩', '⟨3|2|5+6|1|3]-⟨2|4|5+6|1|2]'))
I3 = LipsIdeal(S6, ('⟨1|2⟩', '⟨3|4|5+6|1|3]-⟨4|2|5+6|1|4]'))
I4 = LipsIdeal(S6, ('⟨1|2⟩', '⟨1|2|5+6|3|1]-⟨2|4|5+6|3|2]'))
I5 = LipsIdeal(S6, ('⟨1|2⟩', '⟨1|4|5+6|3|1]-⟨4|2|5+6|3|4]'))
I6 = LipsIdeal(S6, ('⟨1|2⟩', '⟨4|1|5+6|3|4]-⟨1|2|5+6|3|1]'))
I7 = LipsIdeal(S6, ('⟨1|2+3|1]', '⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3]'))
I8 = LipsIdeal(S6, ('⟨1|2+3|1]', '⟨2|4|5+6|1|2]-⟨4|3|5+6|1|4]'))
I9 = LipsIdeal(S6, ('⟨1|2+3|1]', '⟨4|2|5+6|1|4]-⟨2|3|5+6|1|2]'))
I10 = LipsIdeal(S6, ('⟨1|2+3|1]', '⟨1|3|5+6|2|1]-⟨3|4|5+6|2|3]'))
I11 = LipsIdeal(S6, ('⟨1|2+3|1]', '⟨3|1|5+6|2|3]-⟨1|4|5+6|2|1]'))
I12 = LipsIdeal(S6, ('⟨1|2+3|1]', '⟨3|4|5+6|2|3]-⟨4|1|5+6|2|4]'))
I13 = LipsIdeal(S6, ('⟨1|2+3|1]', '⟨4|1|5+6|2|4]-⟨1|3|5+6|2|1]'))
I14 = LipsIdeal(S6, ('⟨1|2+3|1]', '⟨4|3|5+6|2|4]-⟨3|1|5+6|2|3]'))
I15 = LipsIdeal(S6, ('⟨1|2+3|1]', '⟨1|2|5+6|4|1]-⟨2|3|5+6|4|2]'))
I16 = LipsIdeal(S6, ('⟨1|2+3|1]', '⟨2|1|5+6|4|2]-⟨1|3|5+6|4|1]'))
I17 = LipsIdeal(S6, ('⟨1|2+3|1]', '⟨2|3|5+6|4|2]-⟨3|1|5+6|4|3]'))
I18 = LipsIdeal(S6, ('⟨1|3+4|2]', '⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3]'))
I19 = LipsIdeal(S6, ('⟨1|3+4|2]', '⟨3|2|5+6|1|3]-⟨2|4|5+6|1|2]'))
I20 = LipsIdeal(S6, ('⟨1|3+4|2]', '⟨3|4|5+6|1|3]-⟨4|2|5+6|1|4]'))
I21 = LipsIdeal(S6, ('⟨1|3+4|2]', '⟨1|2|5+6|3|1]-⟨2|4|5+6|3|2]'))
I22 = LipsIdeal(S6, ('⟨1|3+4|2]', '⟨1|4|5+6|3|1]-⟨4|2|5+6|3|4]'))
I23 = LipsIdeal(S6, ('⟨1|3+4|2]', '⟨4|1|5+6|3|4]-⟨1|2|5+6|3|1]'))
I24 = LipsIdeal(S6, ('s_123', '⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3]'))
I25 = LipsIdeal(S6, ('s_123', '⟨2|4|5+6|1|2]-⟨4|3|5+6|1|4]'))
I26 = LipsIdeal(S6, ('s_123', '⟨4|2|5+6|1|4]-⟨2|3|5+6|1|2]'))
I27 = LipsIdeal(S6, ('s_123', '⟨1|2|5+6|4|1]-⟨2|3|5+6|4|2]'))

print("  I1 decomposition", flush=True)
_check_start = time.perf_counter()
assert I1 == P1 & P2 & P6 & P11('124356', False)
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I2 decomposition", flush=True)
_check_start = time.perf_counter()
assert I2 == P1 & P2 & P2('213456', False) & P5('213456', False) & P7
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I3 decomposition, residual P57 and P57 primality", flush=True)
_check_start = time.perf_counter()
assert I3 == P2 & P57
assert I3 / P2 == P57
assert P57.test_primality(verbose=False, seminumerical_dim_computation=True, astuple=False, timeout_fpoly=5, nbr_points=0,
                          projection_number=(1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1))
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I4 decomposition", flush=True)
_check_start = time.perf_counter()
assert I4 == P1 & P1('124356', False) & P2('213456', False) & P5('213456', False) & P8('124356', False)
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I5 decomposition, residual P58 and P58 primality", flush=True)
_check_start = time.perf_counter()
assert I5 == P1('124356', False) & P58
assert I5 / P1('124356', False) == P58
assert P58.test_primality(verbose=False, seminumerical_dim_computation=True, astuple=False, timeout_fpoly=5, nbr_points=0,
                          projection_number=(0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1))
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I6 decomposition and residual P11", flush=True)
_check_start = time.perf_counter()
assert I6 == P1('124356', False) & P2 & P6 & P11
assert I6 / P1('124356', False) / P2 / P6 == P11
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I7 decomposition, residual P59 and P59 primality", flush=True)
_check_start = time.perf_counter()
assert I7 == P1 & P1('123456', True) & P2 & P2('123456', True) & P59
assert I7 / P1 / P2 / P1('123456', True) / P2('123456', True) == P59
assert P59.test_primality(verbose=False, seminumerical_dim_computation=True, astuple=False, timeout_fpoly=5, nbr_points=0,
                          projection_number=(0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1))
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I8 decomposition", flush=True)
_check_start = time.perf_counter()
assert I8 == P2 & P2('123456', True) & P7('142356', False) & P7('142356', True) & P19('132456', False)
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I9 decomposition, residual P60 and P60 primality", flush=True)
_check_start = time.perf_counter()
assert I9 == P2 & P2('123456', True) & P60
assert I9 / P2 / P2('123456', True) == P60
assert P60.test_primality(verbose=False, seminumerical_dim_computation=True, astuple=False, timeout_fpoly=5, nbr_points=0,
                          projection_number=(1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1))
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I10 decomposition, residual P61 and P61 primality", flush=True)
_check_start = time.perf_counter()
assert I10 == P1 & P1('123456', True) & P61
assert I10 / P1 / P1('123456', True) == P61
assert P61.test_primality(verbose=False, seminumerical_dim_computation=True, astuple=False, timeout_fpoly=5, nbr_points=0,
                          projection_number=(0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1))
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I10 non-primality", flush=True)
_check_start = time.perf_counter()
assert not I10.test_primality(verbose=False, seminumerical_dim_computation=True, astuple=False, timeout_fpoly=5, nbr_points=0,
                              projection_number=(0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1))
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I11 decomposition", flush=True)
_check_start = time.perf_counter()
assert I11 == P1 & P1('123456', True) & P2 & P2('123456', True) & P5 & P5('132456', False) & P10('561234', False) & P10('561234', True)
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I12 primality", flush=True)
_check_start = time.perf_counter()
assert I12.test_primality(verbose=False, seminumerical_dim_computation=True, astuple=False, timeout_fpoly=5, nbr_points=0,
                          projection_number=(0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1))
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I13 decomposition, residual P62 and P62 primality", flush=True)
_check_start = time.perf_counter()
assert I13 == P2('123456', True) & P2 & P62
assert I13 / P2('123456', True) / P2 == P62
assert P62.test_primality(verbose=False, seminumerical_dim_computation=True, astuple=False, timeout_fpoly=5, nbr_points=0, 
                          projection_number=(1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1))
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I14 primality", flush=True)
_check_start = time.perf_counter()
assert I14.test_primality(verbose=False, seminumerical_dim_computation=True, astuple=False, timeout_fpoly=5, nbr_points=0,
                          projection_number=(0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1))
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I15 decomposition, residual P63 and P63 primality", flush=True)
_check_start = time.perf_counter()
assert I15 == P1 & P1('123456', True) & P63
assert I15 / P1('123456', True) / P1 == P63
assert P63.test_primality(verbose=False, seminumerical_dim_computation=True, astuple=False, timeout_fpoly=5, nbr_points=0,
                          projection_number=(1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0))
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I16 decomposition, residual P64 and P64 primality", flush=True)
_check_start = time.perf_counter()
assert I16 == P2('123456', True) & P2 & P1 & P1('123456', True) & P64
assert I16 / P2('123456', True) / P2 / P1 / P1('123456', True) == P64
assert P64.test_primality(verbose=False, seminumerical_dim_computation=True, astuple=False, timeout_fpoly=5, nbr_points=0, 
                          projection_number=(0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1))
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I17 decomposition", flush=True)
_check_start = time.perf_counter()
assert I17 == P1 & P1('123456', True) & P8('321456', False) & P8('321456', True) & P19('412356', False)
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I18 decomposition, residual P65 and P65 primality", flush=True)
_check_start = time.perf_counter()
assert I18 == P1('234156', True) & P2 & P1('156234', False) & P8('561234', True) & P65
assert I18 / P1('234156', True) / P2 / P1('156234', False) / P8('561234', True) == P65
assert P65.test_primality(verbose=False, seminumerical_dim_computation=True, astuple=False, timeout_fpoly=5, nbr_points=0, 
                          projection_number=(0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1))
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I19 decomposition", flush=True)
_check_start = time.perf_counter()
assert I19 == P1('156234', False) & P1('234156', True) & P2 & P2('213456', True) & P6('132456', False) & P7('123456', True) & P8('561234', True) & P11('241356', False)
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I20 decomposition", flush=True)
_check_start = time.perf_counter()
assert I20 == P1('134256', False) & P1('234156', True) & P1('156234', False) & P2 & P6('132456', False) & P8('432165', False) & P8('561234', True) & P11('132456', True)
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I21 decomposition, residual P66 and P66 primality", flush=True)
_check_start = time.perf_counter()
assert I21 == P2('213456', True) & P6('132456', False) & P66
assert I21 / P2('213456', True) / P6('132456', False) == P66
assert P66.test_primality(verbose=False, seminumerical_dim_computation=True, astuple=False, timeout_fpoly=5, nbr_points=0,
                          projection_number=(0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1))
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I22 decomposition, residual P67 and P67 primality", flush=True)
_check_start = time.perf_counter()
assert I22 == P6('132456', False) & P1('134256', False) & P67
assert P67 == I22 / P6('132456', False) / P1('134256', False) 
assert P67.test_primality(verbose=False, seminumerical_dim_computation=True, astuple=False, timeout_fpoly=5, nbr_points=0,
                          projection_number=(1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0))
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I23 decomposition, residual P68 and P68 primality", flush=True)
_check_start = time.perf_counter()
assert I23 == P1('134256', False) & P2 & P68
assert I23 / P1('134256', False) / P2 == P68
assert P68.test_primality(verbose=False, seminumerical_dim_computation=True, astuple=False, timeout_fpoly=5, nbr_points=0, 
                          projection_number=(0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1))
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I24 decomposition, residual P69 and P69 primality", flush=True)
_check_start = time.perf_counter()
assert I24 == P1('123456', True) & P1 & P69
assert P69  == I24 / P1('123456', True) / P1
assert P69.test_primality(verbose=False, seminumerical_dim_computation=True, astuple=False, timeout_fpoly=2, nbr_points=0,
                          projection_number=(0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1))
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I25 primality", flush=True)
_check_start = time.perf_counter()
assert I25.test_primality(verbose=False, seminumerical_dim_computation=True, astuple=False, timeout_fpoly=5, nbr_points=0,
                          projection_number=(0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1))
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I26 primality", flush=True)
_check_start = time.perf_counter()
assert I26.test_primality(verbose=False, seminumerical_dim_computation=True, astuple=False, timeout_fpoly=5, nbr_points=0,
                          projection_number=(1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1))
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("  I27 decomposition", flush=True)
_check_start = time.perf_counter()
assert I27 == P1 & P1('456123', False) & P1('123456', True) & P1('456123', True) & P8 & P8('654321', False) & P8('123456', True) & P8('654321', True)
print(f"    OK ({time.perf_counter() - _check_start:.2f} s)")

print("\nAll primary-decomposition checks passed.")

